No-three-in-line sets on the checkerboard grid

The classical no-three-in-line problem asks for the largest number $D(n)$ of points that can be chosen from an $n\times n$ grid with no three collinear; it remains open whether the elementary upper bound $2n$ is always attainable. We study a checkerboard-restricted variant in which all chosen points are monochromatic under the colouring of the grid by the parity of $x+y$. If $D_{\mathrm{mono}}(n)$ denotes the largest number of monochromatic points with no three collinear, the monochromatic diagonals already give $D_{\mathrm{mono}}(n)\le 2n-2$. The main object of the paper is a four-direction linear-programming relaxation on a fixed colour class, using rows, columns and the two diagonal families of slopes $\pm1$. For the ordinary square-grid problem this relaxation gives the trivial bound; on the checkerboard it is substantially tighter, and for $2\le n\le 16$ its floor agrees with the exact single-colour optimum except at four side lengths, where the gap is one. After symmetry reduction the dual relaxation has three one-dimensional reduced forms, according to the parity of $n$ and the chosen colour class. The central construction is an exact continuum dual certificate for the continuum problem associated with the scaled symmetry-reduced odd-fat case: explicit nonnegative functions $A$ and $B$ satisfying the continuum obstacle inequalities, with objective value the middle real root $\alpha\approx1.5768$ of $401\alpha^3-1744\alpha^2+2240\alpha-768=0$. Combined with a continuum-to-discrete sampling theorem of Aujla, Prellberg and Sandhu, this certificate yields the asymptotic upper bound $D_{\mathrm{mono}}(n)\le\alpha n+O(1)$. Finite LP computations are consistent with $\alpha$ as the exact limiting slope of the relaxation, and the exact small-$n$ data suggest, more speculatively, that the true checkerboard optimum tracks the same scale.

==> anc/odd_fat_certificate/README.md <==
# Odd-fat continuum dual certificate

This directory contains a regenerated exact certificate for the obstacle inequality in the odd-fat continuum dual problem.

All constants lie in Q(p), where p is the real root in the isolating interval

    2115883/10^7 < p < 2115884/10^7

of

    401 p^3 - 331 p^2 + 19 p + 7 = 0.

An element of Q(p) is recorded as the coefficient triple `c0;c1;c2`, representing `c0 + c1 p + c2 p^2`.

The script `verify_odd_fat_certificate.py` first verifies by a Sturm sequence that the isolating interval contains exactly one root of the cubic. It then regenerates the constants, the arrangement of the break lines, the fan triangulation, and the Bernstein coefficients. The regenerated arrangement has 24 nonempty polygonal cells and 40 nondegenerate fan triangles. The degree-two Bernstein check has 240 coefficients: 102 are identically zero and 138 are positive on the isolating interval. No negative or undecided coefficients occur.

Files:

- `constants.tsv`: exact constants used in the certificate.
- `sign_checks.tsv`: exact sign checks for breakpoint ordering and nonnegativity of A and B.
- `triangles.tsv`: exact triangle vertices, given as Q(p) coefficient triples.
- `bernstein_coefficients.tsv`: exact Bernstein coefficients for G=F-1 on each triangle.
- `verify_odd_fat_certificate.py`: script that regenerates the certificate.


==> anc/odd_fat_certificate/bernstein_coefficients.tsv <==
triangle	cell	coefficient	sign	c0	c1	c2	numeric_value	pieces
1	1	b200	1	773/52782	365665/211128	-868165/211128	0.19701332074605291	A0,A2,BQ,BQ
1	1	b020	1	6881/35188	31651/17594	-164811/35188	0.36650103949037027	A0,A2,BQ,BQ
1	1	b002	1	-28181/35188	49858/8797	-275487/35188	0.047829736956519875	A0,A2,BQ,BQ
1	1	b110	1	55685/211128	80735/105564	-702151/211128	0.27668114637951557	A0,A2,BQ,BQ
1	1	b101	1	-49501/211128	142465/52782	-1034179/211128	0.11734549511259029	A0,A2,BQ,BQ
1	1	b011	1	17521/52782	-7109/26391	-103859/52782	0.18686125326866082	A0,A2,BQ,BQ
2	2	b200	1	-28181/35188	49858/8797	-275487/35188	0.047829736956519875	A0,A2,BL,BL
2	2	b020	1	-28307/35188	84433/17594	-164811/35188	0.0012659441796576687	A0,A2,BL,BL
2	2	b002	0	0	0	0	0	A0,A2,BL,BL
2	2	b110	1	-7061/8797	184149/35188	-220149/35188	0.024547840568088675	A0,A2,BL,BL
2	2	b101	1	-7061/8797	184149/35188	-220149/35188	0.024547840568088675	A0,A2,BL,BL
2	2	b011	1	-28307/35188	84433/17594	-164811/35188	0.0012659441796576687	A0,A2,BL,BL
3	3	b200	1	-28307/35188	84433/17594	-164811/35188	0.0012659441796576687	A1,A2,BL,BL
3	3	b020	0	0	0	0	0	A1,A2,BL,BL
3	3	b002	0	0	0	0	0	A1,A2,BL,BL
3	3	b110	1	-28307/35188	84433/17594	-164811/35188	0.0012659441796576687	A1,A2,BL,BL
3	3	b101	1	-28307/35188	84433/17594	-164811/35188	0.0012659441796576687	A1,A2,BL,BL
3	3	b011	1	-28307/35188	84433/17594	-164811/35188	0.0012659441796576687	A1,A2,BL,BL
4	4	b200	0	0	0	0	0	A0,A2,BL,BQ
4	4	b020	1	-41365/211128	468715/211128	-310775/105564	0.14201366029356854	A0,A2,BL,BQ
4	4	b002	1	773/52782	365665/211128	-868165/211128	0.19701332074605291	A0,A2,BL,BQ
4	4	b110	1	25627/422256	23089/211128	-168821/422256	0.065930796408088216	A0,A2,BL,BQ
4	4	b101	1	-313301/422256	1127983/211128	-2810609/422256	0.090478636976176863	A0,A2,BL,BQ
4	4	b011	1	-208115/422256	230947/52782	-2478581/422256	0.17014646260963967	A0,A2,BL,BQ
5	4	b200	0	0	0	0	0	A0,A2,BL,BQ
5	4	b020	1	773/52782	365665/211128	-868165/211128	0.19701332074605291	A0,A2,BL,BQ
5	4	b002	1	-28181/35188	49858/8797	-275487/35188	0.047829736956519875	A0,A2,BL,BQ
5	4	b110	1	-313301/422256	1127983/211128	-2810609/422256	0.090478636976176863	A0,A2,BL,BQ
5	4	b101	1	-7061/8797	184149/35188	-220149/35188	0.024547840568088675	A0,A2,BL,BQ
5	4	b011	1	-49501/211128	142465/52782	-1034179/211128	0.11734549511259029	A0,A2,BL,BQ
6	5	b200	0	0	0	0	0	A1,A2,BQ,BQ
6	5	b020	0	0	0	0	0	A1,A2,BQ,BQ
6	5	b002	0	0	0	0	0	A1,A2,BQ,BQ
6	5	b110	0	0	0	0	0	A1,A2,BQ,BQ
6	5	b101	0	0	0	0	0	A1,A2,BQ,BQ
6	5	b011	0	0	0	0	0	A1,A2,BQ,BQ
7	5	b200	0	0	0	0	0	A1,A2,BQ,BQ
7	5	b020	0	0	0	0	0	A1,A2,BQ,BQ
7	5	b002	0	0	0	0	0	A1,A2,BQ,BQ
7	5	b110	0	0	0	0	0	A1,A2,BQ,BQ
7	5	b101	0	0	0	0	0	A1,A2,BQ,BQ
7	5	b011	0	0	0	0	0	A1,A2,BQ,BQ
8	6	b200	0	0	0	0	0	AL,A2,BQ,BQ
8	6	b020	1	-74857/8797	446437/8797	-431476/8797	0.032605958556094716	AL,A2,BQ,BQ
8	6	b002	1	-74857/8797	446437/8797	-431476/8797	0.032605958556094716	AL,A2,BQ,BQ
8	6	b110	1	38371/17594	-229027/17594	113884/8797	0.0061754258407858975	AL,A2,BQ,BQ
8	6	b101	1	38371/17594	-229027/17594	113884/8797	0.0061754258407858975	AL,A2,BQ,BQ
8	6	b011	1	-74857/8797	446437/8797	-431476/8797	0.032605958556094716	AL,A2,BQ,BQ
9	6	b200	0	0	0	0	0	AL,A2,BQ,BQ
9	6	b020	1	-74857/8797	446437/8797	-431476/8797	0.032605958556094716	AL,A2,BQ,BQ
9	6	b002	0	0	0	0	0	AL,A2,BQ,BQ
9	6	b110	1	38371/17594	-229027/17594	113884/8797	0.0061754258407858975	AL,A2,BQ,BQ
9	6	b101	0	0	0	0	0	AL,A2,BQ,BQ
9	6	b011	1	38371/17594	-229027/17594	113884/8797	0.0061754258407858975	AL,A2,BQ,BQ
10	7	b200	1	-74857/8797	446437/8797	-431476/8797	0.032605958556094716	A2,A2,BQ,BQ
10	7	b020	1	96683/52782	-457295/52782	36892/26391	0.061157373604657353	A2,A2,BQ,BQ
10	7	b002	1	-74857/8797	446437/8797	-431476/8797	0.032605958556094716	A2,A2,BQ,BQ
10	7	b110	1	-352459/105564	2221327/105564	-628768/26391	0.046881666080375695	A2,A2,BQ,BQ
10	7	b101	1	-74857/8797	446437/8797	-431476/8797	0.032605958556094716	A2,A2,BQ,BQ
10	7	b011	1	-352459/105564	2221327/105564	-628768/26391	0.046881666080375695	A2,A2,BQ,BQ
11	8	b200	0	0	0	0	0	A1,A2,BQ,BL
11	8	b020	0	0	0	0	0	A1,A2,BQ,BL
11	8	b002	0	0	0	0	0	A1,A2,BQ,BL
11	8	b110	1	-28307/35188	84433/17594	-164811/35188	0.0012659441796576687	A1,A2,BQ,BL
11	8	b101	1	-28307/35188	84433/17594	-164811/35188	0.0012659441796576687	A1,A2,BQ,BL
11	8	b011	0	0	0	0	0	A1,A2,BQ,BL
12	8	b200	0	0	0	0	0	A1,A2,BQ,BL
12	8	b020	0	0	0	0	0	A1,A2,BQ,BL
12	8	b002	0	0	0	0	0	A1,A2,BQ,BL
12	8	b110	1	-28307/35188	84433/17594	-164811/35188	0.0012659441796576687	A1,A2,BQ,BL
12	8	b101	0	0	0	0	0	A1,A2,BQ,BL
12	8	b011	1	-28307/35188	84433/17594	-164811/35188	0.0012659441796576687	A1,A2,BQ,BL
13	9	b200	0	0	0	0	0	A1,A2,BQ,BQ
13	9	b020	0	0	0	0	0	A1,A2,BQ,BQ
13	9	b002	0	0	0	0	0	A1,A2,BQ,BQ
13	9	b110	0	0	0	0	0	A1,A2,BQ,BQ
13	9	b101	0	0	0	0	0	A1,A2,BQ,BQ
13	9	b011	0	0	0	0	0	A1,A2,BQ,BQ
14	9	b200	0	0	0	0	0	A1,A2,BQ,BQ
14	9	b020	0	0	0	0	0	A1,A2,BQ,BQ
14	9	b002	0	0	0	0	0	A1,A2,BQ,BQ
14	9	b110	0	0	0	0	0	A1,A2,BQ,BQ
14	9	b101	0	0	0	0	0	A1,A2,BQ,BQ
14	9	b011	0	0	0	0	0	A1,A2,BQ,BQ
15	9	b200	0	0	0	0	0	A1,A2,BQ,BQ
15	9	b020	0	0	0	0	0	A1,A2,BQ,BQ
15	9	b002	0	0	0	0	0	A1,A2,BQ,BQ
15	9	b110	0	0	0	0	0	A1,A2,BQ,BQ
15	9	b101	0	0	0	0	0	A1,A2,BQ,BQ
15	9	b011	0	0	0	0	0	A1,A2,BQ,BQ
16	10	b200	0	0	0	0	0	A1,AL,BQ,BQ
16	10	b020	1	2516/8797	-60161/35188	62957/35188	0.0043536571000507146	A1,AL,BQ,BQ
16	10	b002	0	0	0	0	0	A1,AL,BQ,BQ
16	10	b110	1	38371/70376	-229027/70376	28471/8797	0.0015438564601964744	A1,AL,BQ,BQ
16	10	b101	0	0	0	0	0	A1,AL,BQ,BQ
16	10	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601964744	A1,AL,BQ,BQ
17	11	b200	0	0	0	0	0	A0,A2,BQ,BQ
17	11	b020	1	-41365/211128	468715/211128	-310775/105564	0.14201366029356854	A0,A2,BQ,BQ
17	11	b002	0	0	0	0	0	A0,A2,BQ,BQ
17	11	b110	1	25627/422256	23089/211128	-168821/422256	0.065930796408088216	A0,A2,BQ,BQ
17	11	b101	0	0	0	0	0	A0,A2,BQ,BQ
17	11	b011	1	25627/422256	23089/211128	-168821/422256	0.065930796408088216	A0,A2,BQ,BQ
18	12	b200	1	96683/52782	-457295/52782	36892/26391	0.061157373604657353	A2,A2,B0,B0
18	12	b020	1	-10713/17594	49245/8797	-164811/17594	0.15617868210693203	A2,A2,B0,B0
18	12	b002	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,B0
18	12	b110	1	-10713/17594	49245/8797	-164811/17594	0.15617868210693203	A2,A2,B0,B0
18	12	b101	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,B0
18	12	b011	1	-10713/17594	49245/8797	-164811/17594	0.15617868210693203	A2,A2,B0,B0
19	13	b200	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,BQ
19	13	b020	1	-424605/70376	1266495/35188	-2472165/70376	0.0094945813474323071	A2,A2,B0,BQ
19	13	b002	1	-74857/8797	446437/8797	-431476/8797	0.032605958556094716	A2,A2,B0,BQ
19	13	b110	1	-1144727/422256	909415/52782	-8257793/422256	0.059081304601613649	A2,A2,B0,BQ
19	13	b101	1	-160427/35188	247841/8797	-1027763/35188	0.09439232033151268	A2,A2,B0,BQ
19	13	b011	1	-3328027/422256	4954747/105564	-18908353/422256	0.044805597077331338	A2,A2,B0,BQ
20	13	b200	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,BQ
20	13	b020	1	-74857/8797	446437/8797	-431476/8797	0.032605958556094716	A2,A2,B0,BQ
20	13	b002	1	96683/52782	-457295/52782	36892/26391	0.061157373604657353	A2,A2,B0,BQ
20	13	b110	1	-160427/35188	247841/8797	-1027763/35188	0.09439232033151268	A2,A2,B0,BQ
20	13	b101	1	16136/26391	-161825/105564	-420649/105564	0.10866802785579477	A2,A2,B0,BQ
20	13	b011	1	-352459/105564	2221327/105564	-628768/26391	0.046881666080375695	A2,A2,B0,BQ
21	14	b200	1	-424605/70376	1266495/35188	-2472165/70376	0.0094945813474323071	AL,AL,B0,BQ
21	14	b020	0	0	0	0	0	AL,AL,B0,BQ
21	14	b002	0	0	0	0	0	AL,AL,B0,BQ
21	14	b110	1	-84921/70376	253299/35188	-494433/70376	0.0018989162694862394	AL,AL,B0,BQ
21	14	b101	1	-84921/70376	253299/35188	-494433/70376	0.0018989162694862394	AL,AL,B0,BQ
21	14	b011	0	0	0	0	0	AL,AL,B0,BQ
22	15	b200	0	0	0	0	0	AL,A2,B0,BQ
22	15	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	AL,A2,B0,BQ
22	15	b002	0	0	0	0	0	AL,A2,B0,BQ
22	15	b110	1	38371/70376	-229027/70376	28471/8797	0.0015438564601964744	AL,A2,B0,BQ
22	15	b101	1	17929/211128	-84061/211128	5213/26391	0.0095190953875633078	AL,A2,B0,BQ
22	15	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529211	AL,A2,B0,BQ
23	15	b200	0	0	0	0	0	AL,A2,B0,BQ
23	15	b020	0	0	0	0	0	AL,A2,B0,BQ
23	15	b002	1	-74857/8797	446437/8797	-431476/8797	0.032605958556094716	AL,A2,B0,BQ
23	15	b110	1	17929/211128	-84061/211128	5213/26391	0.0095190953875633078	AL,A2,B0,BQ
23	15	b101	1	-200987/211128	1220399/211128	-147568/26391	0.020758297946980198	AL,A2,B0,BQ
23	15	b011	1	38371/17594	-229027/17594	113884/8797	0.0061754258407858975	AL,A2,B0,BQ
24	15	b200	0	0	0	0	0	AL,A2,B0,BQ
24	15	b020	1	-74857/8797	446437/8797	-431476/8797	0.032605958556094716	AL,A2,B0,BQ
24	15	b002	1	-424605/70376	1266495/35188	-2472165/70376	0.0094945813474323071	AL,A2,B0,BQ
24	15	b110	1	-200987/211128	1220399/211128	-147568/26391	0.020758297946980198	AL,A2,B0,BQ
24	15	b101	1	-84921/70376	253299/35188	-494433/70376	0.0018989162694862394	AL,A2,B0,BQ
24	15	b011	1	-3328027/422256	4954747/105564	-18908353/422256	0.044805597077331338	AL,A2,B0,BQ
25	16	b200	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	A1,A2,B0,BQ
25	16	b020	0	0	0	0	0	A1,A2,B0,BQ
25	16	b002	0	0	0	0	0	A1,A2,B0,BQ
25	16	b110	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529211	A1,A2,B0,BQ
25	16	b101	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529211	A1,A2,B0,BQ
25	16	b011	0	0	0	0	0	A1,A2,B0,BQ
26	17	b200	0	0	0	0	0	AL,AL,B0,BL
26	17	b020	0	0	0	0	0	AL,AL,B0,BL
26	17	b002	0	0	0	0	0	AL,AL,B0,BL
26	17	b110	0	0	0	0	0	AL,AL,B0,BL
26	17	b101	0	0	0	0	0	AL,AL,B0,BL
26	17	b011	0	0	0	0	0	AL,AL,B0,BL
27	17	b200	0	0	0	0	0	AL,AL,B0,BL
27	17	b020	0	0	0	0	0	AL,AL,B0,BL
27	17	b002	0	0	0	0	0	AL,AL,B0,BL
27	17	b110	0	0	0	0	0	AL,AL,B0,BL
27	17	b101	0	0	0	0	0	AL,AL,B0,BL
27	17	b011	0	0	0	0	0	AL,AL,B0,BL
28	17	b200	0	0	0	0	0	AL,AL,B0,BL
28	17	b020	0	0	0	0	0	AL,AL,B0,BL
28	17	b002	0	0	0	0	0	AL,AL,B0,BL
28	17	b110	0	0	0	0	0	AL,AL,B0,BL
28	17	b101	0	0	0	0	0	AL,AL,B0,BL
28	17	b011	0	0	0	0	0	AL,AL,B0,BL
29	18	b200	0	0	0	0	0	AL,A2,B0,BL
29	18	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	AL,A2,B0,BL
29	18	b002	0	0	0	0	0	AL,A2,B0,BL
29	18	b110	1	38371/70376	-229027/70376	28471/8797	0.0015438564601964744	AL,A2,B0,BL
29	18	b101	0	0	0	0	0	AL,A2,B0,BL
29	18	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601964744	AL,A2,B0,BL
30	19	b200	0	0	0	0	0	A1,AL,B0,BL
30	19	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	A1,AL,B0,BL
30	19	b002	0	0	0	0	0	A1,AL,B0,BL
30	19	b110	1	38371/70376	-229027/70376	28471/8797	0.0015438564601964744	A1,AL,B0,BL
30	19	b101	0	0	0	0	0	A1,AL,B0,BL
30	19	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601964744	A1,AL,B0,BL
31	20	b200	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	A1,A2,B0,BL
31	20	b020	0	0	0	0	0	A1,A2,B0,BL
31	20	b002	0	0	0	0	0	A1,A2,B0,BL
31	20	b110	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529211	A1,A2,B0,BL
31	20	b101	1	-22115/11112	33617/2778	-139949/11112	0.0064249167111105621	A1,A2,B0,BL
31	20	b011	1	-28307/35188	84433/17594	-164811/35188	0.0012659441796576687	A1,A2,B0,BL
32	20	b200	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	A1,A2,B0,BL
32	20	b020	0	0	0	0	0	A1,A2,B0,BL
32	20	b002	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	A1,A2,B0,BL
32	20	b110	1	-22115/11112	33617/2778	-139949/11112	0.0064249167111105621	A1,A2,B0,BL
32	20	b101	1	38371/35188	-229027/35188	56942/8797	0.0030877129203929488	A1,A2,B0,BL
32	20	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529211	A1,A2,B0,BL
33	20	b200	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	A1,A2,B0,BL
33	20	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	A1,A2,B0,BL
33	20	b002	0	0	0	0	0	A1,A2,B0,BL
33	20	b110	1	38371/35188	-229027/35188	56942/8797	0.0030877129203929488	A1,A2,B0,BL
33	20	b101	1	38371/70376	-229027/70376	28471/8797	0.0015438564601964744	A1,A2,B0,BL
33	20	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601964744	A1,A2,B0,BL
34	21	b200	0	0	0	0	0	AL,AL,B0,BQ
34	21	b020	1	-424605/70376	1266495/35188	-2472165/70376	0.0094945813474323071	AL,AL,B0,BQ
34	21	b002	0	0	0	0	0	AL,AL,B0,BQ
34	21	b110	1	-84921/70376	253299/35188	-494433/70376	0.0018989162694862394	AL,AL,B0,BQ
34	21	b101	0	0	0	0	0	AL,AL,B0,BQ
34	21	b011	1	-84921/70376	253299/35188	-494433/70376	0.0018989162694862394	AL,AL,B0,BQ
35	22	b200	1	-424605/70376	1266495/35188	-2472165/70376	0.0094945813474323071	A1,A1,B0,BQ
35	22	b020	1	80080/26391	-1925857/105564	2020639/105564	0.031207674973090294	A1,A1,B0,BQ
35	22	b002	1	363257/35188	-548129/8797	2269259/35188	0.026716561697740726	A1,A1,B0,BQ
35	22	b110	1	-33325/22224	24653/2778	-177643/22224	0.0203511281602613	A1,A1,B0,BQ
35	22	b101	1	-33325/22224	24653/2778	-177643/22224	0.0203511281602613	A1,A1,B0,BQ
35	22	b011	1	80080/26391	-1925857/105564	2020639/105564	0.031207674973090294	A1,A1,B0,BQ
36	23	b200	1	363257/35188	-548129/8797	2269259/35188	0.026716561697740726	A1,AL,B0,BQ
36	23	b020	1	2516/8797	-60161/35188	62957/35188	0.0043536571000507146	A1,AL,B0,BQ
36	23	b002	0	0	0	0	0	A1,AL,B0,BQ
36	23	b110	1	59279/35188	-732883/70376	848917/70376	0.02123185820735507	A1,AL,B0,BQ
36	23	b101	1	306643/70376	-231848/8797	1939637/70376	0.014624225028526894	A1,AL,B0,BQ
36	23	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601964744	A1,AL,B0,BQ
37	23	b200	1	363257/35188	-548129/8797	2269259/35188	0.026716561697740726	A1,AL,B0,BQ
37	23	b020	0	0	0	0	0	A1,AL,B0,BQ
37	23	b002	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	A1,AL,B0,BQ
37	23	b110	1	306643/70376	-231848/8797	1939637/70376	0.014624225028526894	A1,AL,B0,BQ
37	23	b101	1	-990095/211128	2977723/105564	-6003371/211128	0.0058690921500326176	A1,AL,B0,BQ
37	23	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529211	A1,AL,B0,BQ
38	23	b200	1	363257/35188	-548129/8797	2269259/35188	0.026716561697740726	A1,AL,B0,BQ
38	23	b020	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	A1,AL,B0,BQ
38	23	b002	0	0	0	0	0	A1,AL,B0,BQ
38	23	b110	1	-990095/211128	2977723/105564	-6003371/211128	0.0058690921500326176	A1,AL,B0,BQ
38	23	b101	1	-382139/211128	2303297/211128	-1156885/105564	0.0076973266468278179	A1,AL,B0,BQ
38	23	b011	1	38371/70376	-229027/70376	28471/8797	0.0015438564601964744	A1,AL,B0,BQ
39	23	b200	1	363257/35188	-548129/8797	2269259/35188	0.026716561697740726	A1,AL,B0,BQ
39	23	b020	0	0	0	0	0	A1,AL,B0,BQ
39	23	b002	1	-424605/70376	1266495/35188	-2472165/70376	0.0094945813474323071	A1,AL,B0,BQ
39	23	b110	1	-382139/211128	2303297/211128	-1156885/105564	0.0076973266468278179	A1,AL,B0,BQ
39	23	b101	1	-33325/22224	24653/2778	-177643/22224	0.0203511281602613	A1,AL,B0,BQ
39	23	b011	1	-84921/70376	253299/35188	-494433/70376	0.0018989162694862394	A1,AL,B0,BQ
40	24	b200	0	0	0	0	0	A1,A2,B0,BQ
40	24	b020	0	0	0	0	0	A1,A2,B0,BQ
40	24	b002	1	33339/17594	-397893/35188	392579/35188	0.0018217687407354743	A1,A2,B0,BQ
40	24	b110	0	0	0	0	0	A1,A2,B0,BQ
40	24	b101	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529211	A1,A2,B0,BQ
40	24	b011	1	-250343/211128	192712/26391	-1670165/211128	0.0051589725314529211	A1,A2,B0,BQ


==> anc/odd_fat_certificate/constants.tsv <==
name	c0	c1	c2	numeric
p	0	1	0	0.21158830156309577
c	5/76	64/19	-401/76	0.54228936641384118
d	71/76	-45/19	401/76	0.66929893514925454
e	-33/152	185/76	-401/152	0.17983590937924243
f	33/152	-33/76	401/152	0.24334069374694905
g	43/76	71/38	-401/76	0.72490691406919761
K	-213929/52782	1727819/52782	-953578/26391	1.255629921431598
r	-200459/211128	-58639/52782	875383/211128	-0.99890943272558896
s	1/2	-1/2	0	0.39420584921845214
ell	67291/211128	91102/26391	-1489715/211128	0.73323283025807362
q	26005/211128	87251/52782	-500849/211128	0.36673179076770324
n1	-6881/35188	-31651/17594	164811/35188	-0.36650103949037027
nu	14729/52782	-269455/105564	497641/105564	-0.049982310512888317
n2	448501/105564	-790042/26391	3319879/105564	-0.67754058037813203


==> anc/odd_fat_certificate/sign_checks.tsv <==
quantity	sign	c0	c1	c2	numeric_value
p	1	0	1	0	0.21158830156309577
c-p	1	5/76	45/19	-401/76	0.33070106485074546
d-c	1	33/38	-109/19	401/38	0.1270095687354133
1-d	1	5/76	45/19	-401/76	0.33070106485074546
e	1	-33/152	185/76	-401/152	0.17983590937924243
f-e	1	33/76	-109/38	401/76	0.063504784367706651
g-f	1	53/152	175/76	-1203/152	0.48156622032224861
1-g	1	33/76	-71/38	401/76	0.27509308593080239
K	1	-213929/52782	1727819/52782	-953578/26391	1.255629921431598
-r	1	200459/211128	58639/52782	-875383/211128	0.99890943272558896
A1(c)	1	4367/8797	-12040/8797	27669/8797	0.34764205644158996
AL(d)	1	4430/8797	3243/8797	-27669/8797	0.44076964199531432
A2(1)	1	6881/35188	49245/17594	-164811/35188	0.57808934105346599
BQ(0)	1	1/2	-1/2	0	0.39420584921845214
BQ(e)	1	63/35188	50471/35188	-27669/17594	0.23487019795152692
BL(f)	1	-63/35188	19905/35188	27669/17594	0.18830640517466468
-2r/K - 2g	1	-331/874	2657/874	-1203/437	0.14127509969901836


==> anc/odd_fat_certificate/triangles.tsv <==
triangle	cell	area_numeric	pieces	V0_u_coeffs	V0_v_coeffs	V0_lines	V1_u_coeffs	V1_v_coeffs	V1_lines	V2_u_coeffs	V2_v_coeffs	V2_lines
1	1	0.016170477151129549	A0,A2,BQ,BQ	-33/152;185/76;-401/152	0;0;0	v=0 & u=e	0;0;0	0;0;0	v=0 & u-v=0	-33/152;185/76;-401/152	-33/152;185/76;-401/152	u-v=0 & u=e
2	2	0.0010082144093972298	A0,A2,BL,BL	-33/152;185/76;-401/152	-33/152;185/76;-401/152	u-v=0 & u=e	0;1;0	0;1;0	u-v=0 & u+v=2p	33/152;-33/76;401/152	-33/152;185/76;-401/152	u=f & v=e
3	3	0.001008214409397228	A1,A2,BL,BL	0;1;0	0;1;0	u-v=0 & u+v=2p	33/152;-33/76;401/152	33/152;-33/76;401/152	u-v=0 & u=f	33/152;-33/76;401/152	-33/152;185/76;-401/152	u=f & v=e
4	4	0.0057102203233496095	A0,A2,BL,BQ	33/152;-33/76;401/152	-33/152;185/76;-401/152	u=f & v=e	33/152;-33/76;401/152	0;0;0	v=0 & u=f	-33/152;185/76;-401/152	0;0;0	v=0 & u=e
5	4	0.0057102203233496095	A0,A2,BL,BQ	33/152;-33/76;401/152	-33/152;185/76;-401/152	u=f & v=e	-33/152;185/76;-401/152	0;0;0	v=0 & u=e	-33/152;185/76;-401/152	-33/152;185/76;-401/152	u-v=0 & u=e
6	5	0.054593273477251701	A1,A2,BQ,BQ	33/152;-33/76;401/152	33/152;-33/76;401/152	u-v=0 & u=f	5/76;64/19;-401/76	5/76;64/19;-401/76	u-v=0 & u+v=2c	43/76;71/38;-401/76	-33/76;185/38;-401/76	u=g & u+v=2c
7	5	0.028010570088820144	A1,A2,BQ,BQ	33/152;-33/76;401/152	33/152;-33/76;401/152	u-v=0 & u=f	43/76;71/38;-401/76	-33/76;185/38;-401/76	u=g & u+v=2c	43/76;71/38;-401/76	33/152;-33/76;401/152	u=g & v=f
8	6	0.0070627454208699479	AL,A2,BQ,BQ	5/76;64/19;-401/76	5/76;64/19;-401/76	u-v=0 & u+v=2c	71/76;-45/19;401/76	71/76;-45/19;401/76	u-v=0 & u+v=2d	43/76;71/38;-401/76	99/76;-251/38;1203/76	u=g & u+v=2d
9	6	0.023194175971225577	AL,A2,BQ,BQ	5/76;64/19;-401/76	5/76;64/19;-401/76	u-v=0 & u+v=2c	43/76;71/38;-401/76	99/76;-251/38;1203/76	u=g & u+v=2d	43/76;71/38;-401/76	-33/76;185/38;-401/76	u=g & u+v=2c
10	7	0.003092247319560842	A2,A2,BQ,BQ	71/76;-45/19;401/76	71/76;-45/19;401/76	u-v=0 & u+v=2d	43/76;71/38;-401/76	43/76;71/38;-401/76	u-v=0 & u=g	43/76;71/38;-401/76	99/76;-251/38;1203/76	u=g & u+v=2d
11	8	0.015290879490167946	A1,A2,BQ,BL	43/76;71/38;-401/76	33/152;-33/76;401/152	u=g & v=f	43/76;71/38;-401/76	-33/152;185/76;-401/152	u=g & v=e	33/152;-33/76;401/152	-33/152;185/76;-401/152	u=f & v=e
12	8	0.015290879490167946	A1,A2,BQ,BL	43/76;71/38;-401/76	33/152;-33/76;401/152	u=g & v=f	33/152;-33/76;401/152	-33/152;185/76;-401/152	u=f & v=e	33/152;-33/76;401/152	33/152;-33/76;401/152	u-v=0 & u=f
13	9	0.0036937915045551543	A1,A2,BQ,BQ	43/76;71/38;-401/76	-33/152;185/76;-401/152	u=g & v=e	43/76;71/38;-401/76	33/76;-109/38;401/76	u=g & u-v=2(1-d)	5/38;90/19;-401/38	0;0;0	v=0 & u-v=2(1-d)
14	9	0.021420752104508924	A1,A2,BQ,BQ	43/76;71/38;-401/76	-33/152;185/76;-401/152	u=g & v=e	5/38;90/19;-401/38	0;0;0	v=0 & u-v=2(1-d)	0;2;0	0;0;0	v=0 & u+v=2p
15	9	0.043301449578988092	A1,A2,BQ,BQ	43/76;71/38;-401/76	-33/152;185/76;-401/152	u=g & v=e	0;2;0	0;0;0	v=0 & u+v=2p	33/152;-33/76;401/152	-33/152;185/76;-401/152	u=f & v=e
16	10	0.0020164288187944604	A1,AL,BQ,BQ	43/76;71/38;-401/76	33/76;-109/38;401/76	u=g & u-v=2(1-d)	43/76;71/38;-401/76	0;0;0	v=0 & u=g	5/38;90/19;-401/38	0;0;0	v=0 & u-v=2(1-d)
17	11	0.016170477151129552	A0,A2,BQ,BQ	0;2;0	0;0;0	v=0 & u+v=2p	33/152;-33/76;401/152	0;0;0	v=0 & u=f	33/152;-33/76;401/152	-33/152;185/76;-401/152	u=f & v=e
18	12	0.037838102963465917	A2,A2,B0,B0	43/76;71/38;-401/76	43/76;71/38;-401/76	u-v=0 & u=g	1;0;0	1;0;0	u=1 & u-v=0	1;0;0	43/76;71/38;-401/76	u=1 & v=g
19	13	0.05313547348692807	A2,A2,B0,BQ	1;0;0	43/76;71/38;-401/76	u=1 & v=g	1;0;0	33/38;-90/19;401/38	u=1 & u+v=2d	43/76;71/38;-401/76	99/76;-251/38;1203/76	u=g & u+v=2d
20	13	0.015297370523462193	A2,A2,B0,BQ	1;0;0	43/76;71/38;-401/76	u=1 & v=g	43/76;71/38;-401/76	99/76;-251/38;1203/76	u=g & u+v=2d	43/76;71/38;-401/76	43/76;71/38;-401/76	u-v=0 & u=g
21	14	0.0045369648422875272	AL,AL,B0,BQ	1;0;0	33/38;-90/19;401/38	u=1 & u+v=2d	1;0;0	33/152;-33/76;401/152	u=1 & v=f	53/152;327/76;-1203/152	33/152;-33/76;401/152	v=f & u-v=2(1-d)
22	15	0.0036937915045551425	AL,A2,B0,BQ	53/152;327/76;-1203/152	33/152;-33/76;401/152	v=f & u-v=2(1-d)	-13/152;545/76;-2005/152	33/152;-33/76;401/152	v=f & u+v=2c	43/76;71/38;-401/76	-33/76;185/38;-401/76	u=g & u+v=2c
23	15	0.022840881293398438	AL,A2,B0,BQ	53/152;327/76;-1203/152	33/152;-33/76;401/152	v=f & u-v=2(1-d)	43/76;71/38;-401/76	-33/76;185/38;-401/76	u=g & u+v=2c	43/76;71/38;-401/76	99/76;-251/38;1203/76	u=g & u+v=2d
24	15	0.026204590654623872	AL,A2,B0,BQ	53/152;327/76;-1203/152	33/152;-33/76;401/152	v=f & u-v=2(1-d)	43/76;71/38;-401/76	99/76;-251/38;1203/76	u=g & u+v=2d	1;0;0	33/38;-90/19;401/38	u=1 & u+v=2d
25	16	0.0067664653232248021	A1,A2,B0,BQ	-13/152;545/76;-2005/152	33/152;-33/76;401/152	v=f & u+v=2c	43/76;71/38;-401/76	33/152;-33/76;401/152	u=g & v=f	43/76;71/38;-401/76	-33/76;185/38;-401/76	u=g & u+v=2c
26	17	0.0030246432281916839	AL,AL,B0,BL	1;0;0	33/152;-33/76;401/152	u=1 & v=f	1;0;0	-33/152;185/76;-401/152	u=1 & v=e	53/152;327/76;-1203/152	-33/152;185/76;-401/152	v=e & u+v=2c
27	17	0.0025205360234930784	AL,AL,B0,BL	1;0;0	33/152;-33/76;401/152	u=1 & v=f	53/152;327/76;-1203/152	-33/152;185/76;-401/152	v=e & u+v=2c	5/38;109/19;-401/38	0;1;0	u+v=2c & u-v=2(1-d)
28	17	0.0015123216140958406	AL,AL,B0,BL	1;0;0	33/152;-33/76;401/152	u=1 & v=f	5/38;109/19;-401/38	0;1;0	u+v=2c & u-v=2(1-d)	53/152;327/76;-1203/152	33/152;-33/76;401/152	v=f & u-v=2(1-d)
29	18	0.0010082144093972252	AL,A2,B0,BL	5/38;109/19;-401/38	0;1;0	u+v=2c & u-v=2(1-d)	-13/152;545/76;-2005/152	33/152;-33/76;401/152	v=f & u+v=2c	53/152;327/76;-1203/152	33/152;-33/76;401/152	v=f & u-v=2(1-d)
30	19	0.0010082144093972272	A1,AL,B0,BL	53/152;327/76;-1203/152	-33/152;185/76;-401/152	v=e & u+v=2c	-13/152;545/76;-2005/152	-33/152;185/76;-401/152	v=e & u-v=2(1-d)	5/38;109/19;-401/38	0;1;0	u+v=2c & u-v=2(1-d)
31	20	0.0036937915045551608	A1,A2,B0,BL	-13/152;545/76;-2005/152	-33/152;185/76;-401/152	v=e & u-v=2(1-d)	43/76;71/38;-401/76	-33/152;185/76;-401/152	u=g & v=e	43/76;71/38;-401/76	33/152;-33/76;401/152	u=g & v=f
32	20	0.0036937915045551608	A1,A2,B0,BL	-13/152;545/76;-2005/152	-33/152;185/76;-401/152	v=e & u-v=2(1-d)	43/76;71/38;-401/76	33/152;-33/76;401/152	u=g & v=f	-13/152;545/76;-2005/152	33/152;-33/76;401/152	v=f & u+v=2c
33	20	0.0010082144093972174	A1,A2,B0,BL	-13/152;545/76;-2005/152	-33/152;185/76;-401/152	v=e & u-v=2(1-d)	-13/152;545/76;-2005/152	33/152;-33/76;401/152	v=f & u+v=2c	5/38;109/19;-401/38	0;1;0	u+v=2c & u-v=2(1-d)
34	21	0.0045369648422875298	AL,AL,B0,BQ	1;0;0	-33/152;185/76;-401/152	u=1 & v=e	1;0;0	-33/38;128/19;-401/38	u=1 & u+v=2c	53/152;327/76;-1203/152	-33/152;185/76;-401/152	v=e & u+v=2c
35	22	0.003576781023368239	A1,A1,B0,BQ	1;0;0	-33/38;128/19;-401/38	u=1 & u+v=2c	1;0;0	0;0;0	v=0 & u=1	71/38;-128/19;401/38	0;0;0	v=0 & u-v=2(1-c)
36	23	0.0060492864563833817	A1,AL,B0,BQ	71/38;-128/19;401/38	0;0;0	v=0 & u-v=2(1-c)	43/76;71/38;-401/76	0;0;0	v=0 & u=g	43/76;71/38;-401/76	33/76;-109/38;401/76	u=g & u-v=2(1-d)
37	23	0.014775166018220627	A1,AL,B0,BQ	71/38;-128/19;401/38	0;0;0	v=0 & u-v=2(1-c)	43/76;71/38;-401/76	33/76;-109/38;401/76	u=g & u-v=2(1-d)	-13/152;545/76;-2005/152	-33/152;185/76;-401/152	v=e & u-v=2(1-d)
38	23	0.0057102203233495947	A1,AL,B0,BQ	71/38;-128/19;401/38	0;0;0	v=0 & u-v=2(1-c)	-13/152;545/76;-2005/152	-33/152;185/76;-401/152	v=e & u-v=2(1-d)	53/152;327/76;-1203/152	-33/152;185/76;-401/152	v=e & u+v=2c
39	23	0.0080567312854737585	A1,AL,B0,BQ	71/38;-128/19;401/38	0;0;0	v=0 & u-v=2(1-c)	53/152;327/76;-1203/152	-33/152;185/76;-401/152	v=e & u+v=2c	1;0;0	-33/38;128/19;-401/38	u=1 & u+v=2c
40	24	0.0067664653232248004	A1,A2,B0,BQ	43/76;71/38;-401/76	33/76;-109/38;401/76	u=g & u-v=2(1-d)	43/76;71/38;-401/76	-33/152;185/76;-401/152	u=g & v=e	-13/152;545/76;-2005/152	-33/152;185/76;-401/152	v=e & u-v=2(1-d)


==> anc/odd_fat_certificate/verify_odd_fat_certificate.py <==
from fractions import Fraction
from dataclasses import dataclass
from math import sqrt
from shapely.geometry import Polygon, LineString
from shapely.ops import split
from collections import defaultdict
import os, csv, zipfile, shutil
from pathlib import Path

# Cubic: 401 p^3 - 331 p^2 + 19 p + 7 = 0
# p^3 = (331 p^2 - 19 p - 7)/401
CUBIC = (401, -331, 19, 7) # 401p^3 -331p^2 +19p +7
LO = Fraction(2115883, 10_000_000)
HI = Fraction(2115884, 10_000_000)
P_FLOAT = 0.211588301563095774726753417779

# Exact Sturm verification that the isolating interval contains exactly one root of the cubic.
def poly_trim(poly):
    while poly and poly[-1] == 0:
        poly.pop()
    return poly or [Fraction(0)]

def poly_deriv(poly):
    return [poly[i]*i for i in range(1, len(poly))] or [Fraction(0)]

def poly_divrem(a,b):
    a=poly_trim(a[:]); b=poly_trim(b[:])
    if b == [0]:
        raise ZeroDivisionError
    q=[Fraction(0)]*max(1, (len(a)-len(b)+1))
    while len(a) >= len(b) and a != [0]:
        coeff=a[-1]/b[-1]
        shift=len(a)-len(b)
        q[shift]=coeff
        for i in range(len(b)):
            a[i+shift] -= coeff*b[i]
        a=poly_trim(a)
    return poly_trim(q), a

def poly_eval(poly,x):
    val=Fraction(0)
    for coeff in reversed(poly):
        val=val*x+coeff
    return val

def sturm_sequence(poly):
    seq=[poly_trim(poly[:]), poly_trim(poly_deriv(poly))]
    while seq[-1] != [0]:
        _, rem=poly_divrem(seq[-2], seq[-1])
        if rem == [0]:
            break
        seq.append([-c for c in rem])
    return seq

def variations(vals):
    signs=[]
    for v in vals:
        if v > 0:
            signs.append(1)
        elif v < 0:
            signs.append(-1)
    return sum(1 for a,b in zip(signs, signs[1:]) if a != b)

def root_count_in_interval(poly,lo,hi):
    seq=sturm_sequence(poly)
    vlo=variations([poly_eval(q,lo) for q in seq])
    vhi=variations([poly_eval(q,hi) for q in seq])
    return vlo-vhi


@dataclass(frozen=True)
class F:
    a0: Fraction = Fraction(0)
    a1: Fraction = Fraction(0)
    a2: Fraction = Fraction(0)
    def __post_init__(self):
        object.__setattr__(self,'a0', Fraction(self.a0))
        object.__setattr__(self,'a1', Fraction(self.a1))
        object.__setattr__(self,'a2', Fraction(self.a2))
    def __add__(self, other):
        other=toF(other); return F(self.a0+other.a0,self.a1+other.a1,self.a2+other.a2)
    def __radd__(self, other): return self+other
    def __neg__(self): return F(-self.a0,-self.a1,-self.a2)
    def __sub__(self, other): return self+(-toF(other))
    def __rsub__(self, other): return toF(other)+(-self)
    def __mul__(self, other):
        other=toF(other)
        coeff=[Fraction(0)]*5
        xs=[self.a0,self.a1,self.a2]
        ys=[other.a0,other.a1,other.a2]
        for i,x in enumerate(xs):
            for j,y in enumerate(ys): coeff[i+j]+=x*y
        # reduce p^4 and p^3, descending
        for k in [4,3]:
            c=coeff[k]
            if c:
                coeff[k]=Fraction(0)
                shift=k-3
                coeff[shift+0] += c*Fraction(-7,401)
                coeff[shift+1] += c*Fraction(-19,401)
                coeff[shift+2] += c*Fraction(331,401)
        return F(coeff[0],coeff[1],coeff[2])
    def __rmul__(self, other): return self*other
    def inv(self):
        # solve self*x = 1 with 3x3 rational Gaussian elimination
        # columns for x0,x1,x2 are products self*1, self*p, self*p^2
        basis=[F(1),F(0,1),F(0,0,1)]
        cols=[self*b for b in basis]
        A=[[cols[j].a0, cols[j].a1, cols[j].a2] for j in range(3)] # rows? actually transpose below
        M=[[cols[0].a0, cols[1].a0, cols[2].a0, Fraction(1)],
           [cols[0].a1, cols[1].a1, cols[2].a1, Fraction(0)],
           [cols[0].a2, cols[1].a2, cols[2].a2, Fraction(0)]]
        # gaussian
        for col in range(3):
            piv=None
            for r in range(col,3):
                if M[r][col] != 0:
                    piv=r; break
            if piv is None:
                raise ZeroDivisionError(self)
            if piv != col: M[col],M[piv]=M[piv],M[col]
            pv=M[col][col]
            M[col]=[x/pv for x in M[col]]
            for r in range(3):
                if r==col: continue
                fac=M[r][col]
                if fac:
                    M[r]=[M[r][j]-fac*M[col][j] for j in range(4)]
        return F(M[0][3],M[1][3],M[2][3])
    def __truediv__(self, other): return self*toF(other).inv()
    def __rtruediv__(self, other): return toF(other)*self.inv()
    def __pow__(self, n):
        if n<0: return (self.inv())**(-n)
        res=F(1); base=self
        while n:
            if n&1: res=res*base
            base=base*base; n//=2
        return res
    def is_zero(self): return self.a0==0 and self.a1==0 and self.a2==0
    def eval_float(self): return float(self.a0)+float(self.a1)*P_FLOAT+float(self.a2)*P_FLOAT*P_FLOAT
    def q_at(self, x): return self.a0 + self.a1*x + self.a2*x*x
    def sign_interval(self):
        if self.is_zero(): return 0
        vals=[self.q_at(LO), self.q_at(HI)]
        if self.a2>0:
            xv=-self.a1/(2*self.a2)
            if LO <= xv <= HI:
                vals.append(self.q_at(xv))
        # if concave, minimum at endpoints; if linear, covered by endpoints
        mn=min(vals); mx=max(vals)
        if mn>0: return 1
        if mx<0: return -1
        return None
    def as_tuple_str(self): return (str(self.a0), str(self.a1), str(self.a2))
    def __str__(self):
        terms=[]
        if self.a0: terms.append(str(self.a0))
        if self.a1: terms.append(f"({self.a1})*p")
        if self.a2: terms.append(f"({self.a2})*p^2")
        return ' + '.join(terms) if terms else '0'

def toF(x): return x if isinstance(x,F) else F(x)

p=F(0,1)
one=F(1); half=F(Fraction(1,2))
# constants
c=(187*p**3-211*p**2+61*p-5)/(2*(71*p**2-66*p+11))
d=1+p-c
e=(2*c+3*p-1)/4
f=(-2*c+5*p+1)/4
g=(1-3*p+2*c)/2
C=-c**2+half*c*e+half*c*f+d**2-half*d*e-half*d*f-2*d-g**2+2*p**2+1
D=-c-d-2*g+4*p
E=-2*c**2+c*e+c*f-half*e*f-half*e-half*f-half*g**2+2*p**2
H=-2*c-g+4*p-1
det=C*H-D*E
K=(H-D)/det
r=(C-E)/det
s=-K*g**2/2-r*g
ell=-(K*(e+f)/2+r)
q=-K*e*f/2-K*g**2/2-r*g
n1=K*p**2+2*r*p
nu=(-2*K*c**2+K*c*e+K*c*f+2*K*p**2-2*c*r+4*p*r)/2
n2=(-2*K*c**2+K*c*e+K*c*f+2*K*d**2-K*d*e-K*d*f-4*K*d+2*K*p**2-2*c*r-2*d*r+4*p*r)/2
consts={'p':p,'c':c,'d':d,'e':e,'f':f,'g':g,'K':K,'r':r,'s':s,'ell':ell,'q':q,'n1':n1,'nu':nu,'n2':n2}
print('roots in isolating interval', root_count_in_interval([Fraction(7), Fraction(19), Fraction(-331), Fraction(401)], LO, HI))
print('numeric constants')
for k in ['p','c','d','e','f','g','K','r']:
    print(k, consts[k].eval_float(), consts[k].sign_interval())
# sign sanity for order
for name,val in [('p',p),('c-p',c-p),('d-c',d-c),('1-d',1-d),('e',e),('f-e',f-e),('g-f',g-f),('1-g',1-g),('K',K),('-r',-r)]:
    print('sign', name, val.sign_interval(), val.eval_float())
# polynomial pieces
def A_val(t,kind):
    t=toF(t)
    if kind=='A0': return F(0)
    if kind=='A1': return -K*t*t-2*r*t+n1
    if kind=='AL': return ell*t+nu
    if kind=='A2': return -K*t*t+2*K*t+n2
    raise ValueError(kind)
def B_val(t,kind):
    t=toF(t)
    if kind=='BQ': return K*t*t/2+r*t+s
    if kind=='BL': return -ell*t+q
    if kind=='B0': return F(0)
    raise ValueError(kind)
# lines for geometry
lines=[]
def add(name,a,b,expr): lines.append((name,a,b,expr,expr.eval_float()))
add('v=0',0,1,F(0)); add('u=1',1,0,F(1)); add('u-v=0',1,-1,F(0))
for nm,expr in [('e',e),('f',f),('g',g)]: add(f'u={nm}',1,0,expr)
for nm,expr in [('e',e),('f',f),('g',g)]: add(f'v={nm}',0,1,expr)
for nm,expr in [('p',p),('c',c),('d',d)]: add(f'u+v=2{nm}',1,1,2*expr)
for nm,expr in [('d',d),('c',c)]: add(f'u-v=2(1-{nm})',1,-1,2*(1-expr))
# split polygon numerically
poly=Polygon([(0,0),(1,0),(1,1)])
polys=[poly]
for name,a,b,expr,num in lines[3:]:
    if b:
        cutter=LineString([(-10,(num-a*(-10))/b),(10,(num-a*10)/b)])
    else:
        cutter=LineString([(num,-10),(num,10)])
    new=[]
    for pol in polys:
        res=split(pol,cutter)
        new.extend([gg for gg in res.geoms if gg.area>1e-12])
    polys=new
# exact intersections inside triangle
cands=[]
for i,L1 in enumerate(lines):
    name1,a1,b1,e1,n1f=L1
    for j,L2 in enumerate(lines[i+1:], i+1):
        name2,a2,b2,e2,n2f=L2
        detline=a1*b2-a2*b1
        if detline==0: continue
        ue=(e1*b2-e2*b1)/detline
        ve=(a1*e2-a2*e1)/detline
        un=ue.eval_float(); vn=ve.eval_float()
        if un>=-1e-8 and un<=1+1e-8 and vn>=-1e-8 and vn<=un+1e-8:
            cands.append((un,vn,ue,ve,(name1,name2)))

def exact_vertex(xy):
    best=None; dmin=999
    for un,vn,ue,ve,names in cands:
        dd=(xy[0]-un)**2+(xy[1]-vn)**2
        if dd<dmin:
            dmin=dd; best=(ue,ve,names,un,vn)
    if dmin>1e-12: raise RuntimeError(('missing',xy,dmin,best))
    return best
num={k:v.eval_float() for k,v in consts.items()}
def Apiece(tv):
    if tv <= num['p']+1e-9: return 'A0'
    if tv <= num['c']+1e-9: return 'A1'
    if tv <= num['d']+1e-9: return 'AL'
    return 'A2'
def Bpiece(tv):
    if tv <= num['e']+1e-9: return 'BQ'
    if tv <= num['f']+1e-9: return 'BL'
    if tv <= num['g']+1e-9: return 'BQ'
    return 'B0'
def G_at(ue,ve,pieces):
    x=(ue+ve)/2
    y=(2-ue+ve)/2
    return A_val(x,pieces[0]) + A_val(y,pieces[1]) + B_val(ue,pieces[2]) + B_val(ve,pieces[3]) - 1
# triangles fan, skip tiny
triangles=[]
for ci,poly in enumerate(polys,1):
    verts=[exact_vertex(xy) for xy in list(poly.exterior.coords)[:-1]]
    for j in range(1,len(verts)-1):
        v0,v1,v2=verts[0],verts[j],verts[j+1]
        area=abs((v1[3]-v0[3])*(v2[4]-v0[4])-(v1[4]-v0[4])*(v2[3]-v0[3]))/2
        if area < 1e-12: continue
        cu=(v0[3]+v1[3]+v2[3])/3; cv=(v0[4]+v1[4]+v2[4])/3
        pieces=(Apiece((cu+cv)/2), Apiece((2-cu+cv)/2), Bpiece(cu), Bpiece(cv))
        triangles.append((len(triangles)+1,ci,(v0,v1,v2),pieces,area))
print('cells',len(polys),'triangles',len(triangles))
coeffs=[]
for tid,ci,verts,pieces,area in triangles:
    V=[(verts[i][0],verts[i][1]) for i in range(3)]
    GV=[G_at(V[i][0],V[i][1],pieces) for i in range(3)]
    for i,lab in enumerate(['b200','b020','b002']): coeffs.append((tid,ci,lab,GV[i],pieces))
    for i,j,lab in [(0,1,'b110'),(0,2,'b101'),(1,2,'b011')]:
        mid=((V[i][0]+V[j][0])/2,(V[i][1]+V[j][1])/2)
        gm=G_at(mid[0],mid[1],pieces)
        val=2*gm-(GV[i]+GV[j])/2
        coeffs.append((tid,ci,lab,val,pieces))
zero=pos=neg=undet=0; minpos=None; minrec=None
for rec in coeffs:
    sign=rec[3].sign_interval()
    if sign==0: zero+=1
    elif sign==1:
        pos+=1
        val=rec[3].eval_float()
        if minpos is None or val<minpos:
            minpos=val; minrec=rec
    elif sign==-1: neg+=1
    else: undet+=1
print('coeffs',len(coeffs),'zero',zero,'pos',pos,'neg',neg,'undet',undet,'minpos',minpos,'minrec',minrec[:3] if minrec else None)
# Write certificate
out = Path(__file__).resolve().parent if '__file__' in globals() else Path.cwd()
os.makedirs(out, exist_ok=True)
with open(os.path.join(out,'triangles.tsv'),'w',newline='') as fh:
    w=csv.writer(fh,delimiter='\t')
    w.writerow(['triangle','cell','area_numeric','pieces','V0_u_coeffs','V0_v_coeffs','V0_lines','V1_u_coeffs','V1_v_coeffs','V1_lines','V2_u_coeffs','V2_v_coeffs','V2_lines'])
    for tid,ci,verts,pieces,area in triangles:
        row=[tid,ci,f'{area:.17g}', ','.join(pieces)]
        for vv in verts:
            row.extend([';'.join(vv[0].as_tuple_str()), ';'.join(vv[1].as_tuple_str()), ' & '.join(vv[2])])
        w.writerow(row)
with open(os.path.join(out,'bernstein_coefficients.tsv'),'w',newline='') as fh:
    w=csv.writer(fh,delimiter='\t')
    w.writerow(['triangle','cell','coefficient','sign','c0','c1','c2','numeric_value','pieces'])
    for tid,ci,lab,val,pieces in coeffs:
        sgn=val.sign_interval()
        w.writerow([tid,ci,lab,sgn,*val.as_tuple_str(),f'{val.eval_float():.17g}', ','.join(pieces)])
with open(os.path.join(out,'constants.tsv'),'w',newline='') as fh:
    w=csv.writer(fh,delimiter='\t')
    w.writerow(['name','c0','c1','c2','numeric'])
    for k in ['p','c','d','e','f','g','K','r','s','ell','q','n1','nu','n2']:
        val=consts[k]
        w.writerow([k,*val.as_tuple_str(),f'{val.eval_float():.17g}'])
# exact sign checks for inequalities in proof
checks=[('p',p),('c-p',c-p),('d-c',d-c),('1-d',1-d),('e',e),('f-e',f-e),('g-f',g-f),('1-g',1-g),('K',K),('-r',-r),('A1(c)',A_val(c,'A1')),('AL(d)',A_val(d,'AL')),('A2(1)',A_val(1,'A2')),('BQ(0)',B_val(0,'BQ')),('BQ(e)',B_val(e,'BQ')),('BL(f)',B_val(f,'BL')),('-2r/K - 2g',(-2*r/K - 2*g))]
with open(os.path.join(out,'sign_checks.tsv'),'w',newline='') as fh:
    w=csv.writer(fh,delimiter='\t')
    w.writerow(['quantity','sign','c0','c1','c2','numeric_value'])
    for name,val in checks:
        w.writerow([name,val.sign_interval(),*val.as_tuple_str(),f'{val.eval_float():.17g}'])
with open(os.path.join(out,'README.md'),'w') as fh:
    fh.write(f"""# Odd-fat continuum dual certificate\n\nThis directory contains a regenerated exact certificate for the obstacle inequality in the odd-fat continuum dual problem.\n\nAll constants lie in Q(p), where p is the real root in the isolating interval\n\n    2115883/10^7 < p < 2115884/10^7\n\nof\n\n    401 p^3 - 331 p^2 + 19 p + 7 = 0.\n\nAn element of Q(p) is recorded as the coefficient triple `c0;c1;c2`, representing `c0 + c1 p + c2 p^2`.\n\nThe script `verify_odd_fat_certificate.py` first verifies by a Sturm sequence that the isolating interval contains exactly one root of the cubic. It then regenerates the constants, the arrangement of the break lines, the fan triangulation, and the Bernstein coefficients. The regenerated arrangement has {len(polys)} nonempty polygonal cells and {len(triangles)} nondegenerate fan triangles. The degree-two Bernstein check has {len(coeffs)} coefficients: {zero} are identically zero and {pos} are positive on the isolating interval. No negative or undecided coefficients occur.\n\nFiles:\n\n- `constants.tsv`: exact constants used in the certificate.\n- `sign_checks.tsv`: exact sign checks for breakpoint ordering and nonnegativity of A and B.\n- `triangles.tsv`: exact triangle vertices, given as Q(p) coefficient triples.\n- `bernstein_coefficients.tsv`: exact Bernstein coefficients for G=F-1 on each triangle.\n- `verify_odd_fat_certificate.py`: script that regenerates the certificate.\n""")
# Keep a copy of the verifier in the regenerated certificate directory,
# unless the script is already being run from that directory.
dest = os.path.join(out, 'verify_odd_fat_certificate.py')
if os.path.abspath(__file__) != os.path.abspath(dest):
    shutil.copy(__file__, dest)

# zip
zip_path = out.parent / 'odd_fat_certificate.zip'
with zipfile.ZipFile(zip_path, 'w', zipfile.ZIP_DEFLATED) as z:
    for fn in os.listdir(out):
        z.write(os.path.join(out, fn), arcname=os.path.join('odd_fat_certificate', fn))
print('wrote', zip_path)

